AC Power Flow Data in MATPOWER and QCQP Format: iTesla, RTE Snapshots, and PEGASE

In this paper, we publish nine new test cases in MATPOWER format. Four test cases are French very high-voltage grid generated by the offline plateform of iTesla: part of the data was sampled. Four test cases are RTE snapshots of the full French very high-voltage and high-voltage grid that come from French SCADAs via the Convergence software. The ninth and largest test case is a pan-European ficticious data set that stems from the PEGASE project. It complements the four PEGASE test cases that we previously published in MATPOWER version 5.1 in March 2015. We also provide a MATLAB code to transform the data into standard mathematical optimization format. Computational results confirming the validity of the data are presented in this paper.

==> moverefbus.m <==
function resultat = moverefbus(mpc)
% Function to move REF bus if there is no generating unit on existing REF bus
% runsdpopf does not handle properly reference buses without generating units
% But runsdpopf needs a REF bus
%
% Jean Maeght, RTE Reseau de Transport d'Electricite (French Transmission System Operator), 2016
% http://arxiv.org/abs/1603.01533
% AC Power Flow Data in MATPOWER and QCQP Format: iTesla, RTE Snapshots, and PEGASE
% Cedric Josz, Stephane Fliscounakis, Jean Maeght, Patrick Panciatici

define_constants;

% Step 1 : move REF bus to PQ type if no generator connected
  refbusesidx = find(mpc.bus(:,BUS_TYPE) == REF);
  if length(refbusesidx) > 0
    for refidx = refbusesidx
      if length(find(mpc.bus(refidx,BUS_I) == mpc.gen(:,GEN_BUS))) == 0
        fprintf('Ref bus %i has no generator -> its type is set to PQ\n',refidx);
        mpc.bus(refidx,BUS_TYPE) = PQ; % REF bus without generator is moved to PQ type
      end
    end
  end

% Step 2 : move to REF status a PV bus
  if length(find(mpc.bus(:,BUS_TYPE) == REF)) == 0
    genidx = find( mpc.gen(:,GEN_STATUS)>0 );
    maxPmax = max( mpc.gen(genidx,PMAX) );
    genidx2 = find( mpc.gen(:,GEN_STATUS)>0 & mpc.gen(:,PMAX) > maxPmax-1 );
    if length(genidx2)>0
      newrefbus=mpc.gen(genidx2(1),GEN_BUS);
    else
      newrefbus=mpc.gen(genidx(1) ,GEN_BUS);
    end;
    busidx = find(mpc.bus(:,BUS_I) == newrefbus);
    mpc.bus(busidx,BUS_TYPE) = REF;
    fprintf('No REF bus found -> bus %i''s type is changed from PV to REF\n',mpc.bus(busidx,BUS_I));
  end;

resultat = mpc;



==> opfvalidation.m <==
%
% Start several PF and OPF of matpower on 1 network case
% Case must be defined in matpower format, name of file in 'fic' variable
%
% Jean Maeght, RTE Reseau de Transport d'Electricite (French Transmission System Operator), 2016
% http://arxiv.org/abs/1603.01533
% AC Power Flow Data in MATPOWER and QCQP Format: iTesla, RTE Snapshots, and PEGASE
% Cedric Josz, Stephane Fliscounakis, Jean Maeght, Patrick Panciatici

% The string 'fic' is to be already defined
if ~exist('fic') | length(fic) == 0 | ~exist(fic)
  disp('Input file not found');
else

  % Total time computation
  time0 = cputime;

  % Definition of matpower's variables
  define_constants;

  % Load file
  disp(['Loading file ',fic,' : ',datestr(now)]);
  mpc=loadcase(fic);

  % Nunmer of nodes
  nbus=length(mpc.bus(:,1));

  % Start computations with the network case
  disp(['Start computations for network case ',fic,' : ',datestr(now)]);

  % CSV-like output
  % This ouput is intended to be redirected to a log file with unix ' >> log.log'
  % After running all cases, summary results may be recovered with unix command : 'grep cle_success log.log > summary.csv'
  resultat = ['cle_success;',strtok(fic(strfind(fic,'case'):length(fic)),'.'),';',num2str(nbus),';'];
  %resultat = ['cle_success;',strtok(fic,'.'),';',num2str(nbus),';'];

  % Number of lines
  resultat = [resultat,num2str(length(mpc.branch(:,1))),';'];
  
  % Matpower structure for options
  mpopt = mpoption('pf.nr.max_it',100,'out.suppress_detail','1'); % 10
  mpopt = mpoption(mpopt,'pf.fd.max_it',300); % 30

  % Power flow with several different options
  [results,PFsuccessDef]=runpf(mpc,mpopt); % Default PF options
  mpopt = mpoption(mpopt,'pf.alg','FDXB');
  [results,PFsuccessFDXB] = runpf(mpc,mpopt);
  mpopt = mpoption(mpopt,'pf.alg','FDBX');
  [resultsFDBX,PFsuccessFDBX] = runpf(mpc,mpopt);
  
  % Check wether at least one of the 3 PF was successfull
  PFsuccess=max([PFsuccessDef,PFsuccessFDXB,PFsuccessFDBX]);
  resultat = [resultat,num2str(PFsuccessDef),';',num2str(PFsuccessFDXB),';',num2str(PFsuccessFDBX),';',num2str(PFsuccess),';'];

  % Knitro options in a file
  fidk = fopen('knitro.opt','w');
  if ( fidk == -1 )
    disp('Warning: cannot write file knitro.opt');
  else
    fprintf(fidk,'%s %s\n','# Written for case',fic);
    fprintf(fidk,'%s\n','outlev  4'   ); % Detailed output
    %fprintf(fidk,'%s\n','xtol    1e-8'); % Default value of matpower is 1e-4, which is far too small
    %fprintf(fidk,'%s\n','feastol 5e-6'); % This is default value of matpower
    %fprintf(fidk,'%s\n','opttol  1e-4'); % This is default value of matpower
    fprintf(fidk,'%s\n','xtol    0');
    fprintf(fidk,'%s\n','feastol 1e-10');
    fprintf(fidk,'%s\n','opttol  1e-6');
    fprintf(fidk,'%s\n','maxit   1000');
    fclose(fidk);
  end
  mpopt = mpoption(mpopt,'opf.ac.solver','KNITRO','knitro.opt_fname','knitro.opt');
  %mpopt = mpoption(mpopt,'opf.init_from_mpc',1);

  % Optimal Power Flow with apparent power flow constraints
  mpopt = mpoption(mpopt,'opf.flow_lim','S'); % This is default option
  OPFsuccessKnitroS    = -1;
  time1 = cputime;
  try
    [results,OPFsuccessKnitroS] = runopf(mpc,mpopt);
  end;
  time2 = cputime;
  resultat = [resultat,num2str(OPFsuccessKnitroS),';',num2str(time2-time1,'%.1f'),';'];
  % Global generation
  resultat = [resultat,num2str(sum(results.gen(:,PG)),'%.1f'),';'];
  % Average voltage
  resultat = [resultat,num2str(mean(results.bus(:,VM)),'%.3f'),';'];


  % Optimal Power Flow with current flow constraints
  mpopt = mpoption(mpopt,'opf.flow_lim','I');
  OPFsuccessKnitroI    = -1;
  time1 = cputime;
  try
    [results,OPFsuccessKnitroI] = runopf(mpc,mpopt);
  end;
  time2 = cputime;
  resultat = [resultat,num2str(OPFsuccessKnitroI),';',num2str(time2-time1,'%.1f'),';'];
  % Global generation
  resultat = [resultat,num2str(sum(results.gen(:,PG)),'%.1f'),';'];
  % Average voltage
  resultat = [resultat,num2str(mean(results.bus(:,VM)),'%.3f'),';'];


  % Optimal Power Flow without flow constraints
  mpc0 = mpc;
  mpc0.branch(:,RATE_A) =  0;
  OPFsuccessKnitro0     = -1;
  time1 = cputime;
  try
    [results,OPFsuccessKnitro0] = runopf(mpc0,mpopt);
  end;
  time2 = cputime;
  resultat = [resultat,num2str(OPFsuccessKnitro0),';',num2str(time2-time1,'%.1f'),';'];
  % Global generation
  resultat = [resultat,num2str(sum(results.gen(:,PG)),'%.1f'),';'];
  % Average voltage
  resultat = [resultat,num2str(mean(results.bus(:,VM)),'%.3f'),';'];

  % Test if solution of OPF without flow constraints is optimal
  OPTIONTESTGLOBALOPT = 1;
  if OPTIONTESTGLOBALOPT
    isglobal = -1;
    fprintf('Start TESTGLOBALOPT computation\n');
    results.branch(:,ANGMIN) = -360;
    results.branch(:,ANGMAX) =  360;
    results = moverefbus(results);
    try
      [results,OPFsuccessKnitro0] = runopf(results,mpopt);
      [isglobal,res2,res3] = testGlobalOpt(results,mpopt);
    end
    % Is Knitro's solution a global solution ?
    resultat = [resultat,num2str(isglobal),';'];
  else
    fprintf('No TESTGLOBALOPT computation\');
  end


  % Default Power Flow when initial point is the result of last solved OPF
  %mpopt = mpoption(mpopt,'pf.alg','NR','pf.enforce_q_lims',0);
  %[results2,PFsuccessDef2] = runpf(results,mpopt);
  %resultat = [resultat,num2str(PFsuccessDef2),';'];

  % Default Power Flow when initial point is the result of last solved OPF, with Q limits
  %mpopt = mpoption(mpopt,'pf.alg','NR','pf.enforce_q_lims',1);
  %[results3,PFsuccessDef3] = runpf(results,mpopt);
  %resultat = [resultat,num2str(PFsuccessDef3),';'];

  % DC OPF in order to recover a lower bound on optimal generation for OPF
  % Without constraints on flow, this will give a lower bound even if costs are not equal to 1
  % This lower bound is not valid if some resistances are < 0
  OPTIONDCOPF = 1;
  if OPTIONDCOPF
  OPFsuccessDC = -1;
  mpopt = mpoption(mpopt,'model','DC','opf.dc.solver','mips');
  try
    [results,OPFsuccessDC] = runopf(mpc0,mpopt); %dcopf(mpc0);
  end;
  resultat = [resultat,num2str(OPFsuccessDC),';'];
  % Global generation
  resultat = [resultat,num2str(sum(results.gen(:,PG)),'%.1f'),';'];
  else
    fprintf('No DCOPF computation\n');
  end


  %
  % SDP relaxation with SDPOPF (Dan Molzahn)
  %
  
  % Option used to skip SDP computations
  OPTIONSDP = 1;
  if OPTIONSDP

  % Options for SDPOPF  
  mpopt = mpoption; % Reset of options
  mpopt = mpoption(mpopt,'opf.ac.solver','SDPOPF');
  % Options values adviced by Dan Molzahn
  mpopt.sdp_pf.eps_r = -inf;         % Do not enforce a minimum resistance
  mpopt.sdp_pf.min_Pgen_diff = 0;    % Disable enforcing fixed value when small range for Pgen
  mpopt.sdp_pf.min_Qgen_diff = 0;    % Disable enforcing fixed value when small range for Qgen
  mpopt.sdp_pf.max_line_limit = inf; % Disable elimination of large line limits
  mpopt.sdp_pf.max_gen_limit  = inf; % Disable elimination of large generation limits

  % Reload and modify case to fit SDPOPF
  disp(['Loading file ',fic,' : ',datestr(now)]);
  mpc=loadcase(fic);
  mpc.branch(:,RATE_A) =  0;
  % runsdpopf does not understand the case where they are both zero
  mpc.branch(:,ANGMIN) = -360;
  mpc.branch(:,ANGMAX) =  360;
  % runsdpopf does not handle properly reference buses without generating units
  % But runsdpopf needs a REF bus
  mpc = moverefbus(mpc);  


  % SDPOPF with default SDP solver: SEDUMI

  mpopt.yalmip.opts = sdpsettings('solver','sedumi');
  SDPsuccess = -1;
  time1 = cputime;
  try
    [results,SDPsuccess] = runopf(mpc,mpopt);
  catch ME
    disp('Exception when running SDPOPF');
    disp(getReport(ME));
  end;
  time2 = cputime;
  resultat = [resultat,num2str(SDPsuccess),';',num2str(time2-time1,'%.1f'),';'];
  % Global generation or lower bound value
  if SDPsuccess == 1 
    resultat = [resultat,num2str(sum(results.gen(:,PG)),'%.1f'),';'];
  elseif SDPsuccess == 0
    resultat = [resultat,num2str(results.f,'%.1f'),';'];
  else
    resultat = [resultat,'-1;'];
  end;

  % SDPOPF with default SDP solver: SEDUMI

  mpopt.yalmip.opts = sdpsettings('solver','mosek');
  SDPsuccessM = -1;
  time1 = cputime;
  try
    [results,SDPsuccessM] = runopf(mpc,mpopt);
  catch ME
    disp('Exception when running SDPOPF');
    disp(getReport(ME));
  end;
  time2 = cputime;
  resultat = [resultat,num2str(SDPsuccessM),';',num2str(time2-time1,'%.1f'),';'];
  % Global generation or lower bound value
  if SDPsuccessM == 1
    resultat = [resultat,num2str(sum(results.gen(:,PG)),'%.1f'),';'];
  elseif SDPsuccessM == 0
    resultat = [resultat,num2str(results.f,'%.1f'),';'];
  else
    resultat = [resultat,'-1;'];
  end;

  % End of block used to skip SDP computations
  else
    fprintf('No SDP computation\n');
  end;

  % Total computation time
  timeE = cputime;
  resultat = [resultat,num2str(timeE - time0,'%.1f'),';'];

  % End of computations for this case
  disp(resultat);
  disp(['Stop computations for network case ',fic,' : ',datestr(now)]);

% End of "if exist(fic)" :
end;



==> opfvalidation_f.m <==
function opfvalidation_f(fic)
% function opfvalidation_f(fic)
% Start several PF and OPF of matpower on 1 network case
% Case must be defined in matpower file given as argument
% This short function is intended to be used directly from unix command line, e.g. this way:
% matlab -nojvm -nodisplay -r "opfvalidation_f('case9.m');exit" >> log.log 2>&1
%
% Jean Maeght, RTE Reseau de Transport d'Electricite (French Transmission System Operator), 2016
% http://arxiv.org/abs/1603.01533
% AC Power Flow Data in MATPOWER and QCQP Format: iTesla, RTE Snapshots, and PEGASE
% Cedric Josz, Stephane Fliscounakis, Jean Maeght, Patrick Panciatici

if ischar(fic)
  opfvalidation;
else
  disp('Argument is not a string');
end;

% End of function
end



==> qcqp_opf.m <==
function [nVAR, nEQ, nINEQ, C, c, A, a, B, b, S] = qcqp_opf(casedata,model)
%qcqp_opf   Builds a quadratically-constrained quadratic program.
%   [nVAR, nEQ, nINEQ, C, c, A, a, B, b] = QCQP_OPF(CASEDATA,MODEL)
%
%   Inputs (all are optional):
%       CASEDATA : either a MATPOWER case struct or a string containing
%           the name of the file with the case data (default is 'case9')
%           (see also CASEFORMAT and LOADCASE)
%       MODEL : number equal to 0, 1, or 2 to indicate whether the output
%       matrices are desired to be complex (default value 0), Hermitian
%       (value 1), or real symmetric (value 2).
%
%   Outputs (all are optional):
%       nVAR : number of variables
%       nEQ : number of equality constraints
%       nINEQ : number of inequality constraints
%       C : square matrix of size nVAR defining the coefficients in the 
%       cost function
%       c : real number defining the constant term in the cost function 
%       A : cell array of square matrices, each of size nVAR, defining the 
%       coefficients in the equality constraints 
%       a : column vector of size nEQ defining the constant terms in the
%       equality constraints
%       B : cell array of square matrices, each of size nVAR, defining the 
%       coefficients in the inequality constraints
%       b : column vector of size nINEQ defining the constant terms in the 
%       inequality constraints
%       S : two row matrix which contains the sparsity pattern of the
%       quadratically-constrained quadratic program, that is to say the set
%       of indexes i and j between 1 and nVAR such that either x_i x_j, 
%       x_i x_j', or x_i' x_j has a nonzero coefficient in the objective or 
%       constraint functions. (The apostrophe stands for complex 
%       conjugate).
%
%   Examples:
%       [nVAR, nEQ, nINEQ, C, c, A, a, B, b, S] = qcqp_opf(case9,0);
%       [nVAR, nEQ, nINEQ, C, c, A, a, B, b, S] = qcqp_opf(case9,1);
%       [nVAR, nEQ, nINEQ, C, c, A, a, B, b, S] = qcqp_opf(case9,2);
%       [nVAR, nEQ, nINEQ, C, c, A, a, B, b, S] = qcqp_opf(case89pegase);
%       [nVAR, nEQ, nINEQ, C, c, A, a, B, b, S] = qcqp_opf(case9241pegase);
%
%   The optimal power flow problem can be viewed as an instance of
%   quadratically-constrained quadratic programming. In order for this to 
%   be true, we consider the objective function of the optimal power flow 
%   problem to be a linear function of active power. Higher degree terms
%   are discarded from the objective function. Moreover, current line flow
%   constraints are enforced instead of apparent line flow constraints in 
%   order to have quadratic constraints only. The optimal power flow 
%   problem remains non-convex and non-deterministic polynomial-time hard 
%   despite the slightly simplified framework we consider.
%
%   The output of this code defines the problem that consists in solving 
%   for a column vector variable x of size nVAR with the aim to
%
%   minimize  
%
%   x' * C * x   +   c
%
%   subject to nEQ equality constraints: 
%
%   x' * A{k} * x = a(k) ,   k = 1,...,nEQ,
%
%   and subject to nINEQ inequality constraints 
%
%   x' * B{k} * x <= b(k) ,   k = 1,...,nINEQ,
%
%   where the apostrophe stands for conjugate transpose.
%   
%   If MODEL == 0 (default value), then
%   1) x, a, and b are complex vectors;
%   2) C is a Hermitian matrix;
%   3) A{1}, ..., A{nEQ}, B{1}, ..., and B{nINEQ} are complex matrices;
%   4) for k = 1,...,nINEQ, the inequality x' * B{k} * x <= b(k) is defined
%   by real(x' * B{k} * x) <= real(b(k)) and imag(x' * B{k} * x) <=
%   imag(b(k)).
%
%   If MODEL == 1, then
%   1) x is complex vector;
%   2) a and b are real vectors;
%   3) C, A{1}, ..., A{nEQ}, B{1}, ..., and B{nINEQ} are Hermitian
%   matrices.
%
%   If MODEL == 2, then
%   1) x, a, and b are real vectors;
%   2) C, A{1}, ..., A{nEQ}, B{1}, ..., and B{nINEQ} are real symmetric
%   matrices.
%
%   Cedric Josz, Jean Maeght, Stephane Fliscounakis, and Patrick Panciatici
%   firstname.lastname@rte-france.com
%   Reseau de Transport d'Electricite (French Transmission System Operator)
%   Departement Expertise Systeme, Immeuble "Le Colbert"
%   9 rue de la Porte de Buc, 78000 Versailles Cedex, France
%   March 4th, 2016

%% default arguments
if nargin < 2
    model = 0; % default output are complex matrices
    if nargin < 1
        casedata = 'case9'; % default data file is 'case9.m'
    end
end

%% compute admittance matrix
casedata = loadcase(casedata);
mpc = ext2int(casedata);
[Ybus, Yf, Yt] = makeYbus(mpc);
if isfield(mpc,'gencost') == 0
    error('Reference to non-existent field ''gencost''.');
end
if size(mpc.gen,1) ~= size(mpc.gencost)
    error('mpc.gen/mpc.gencost: gen and gencost must have the same number of rows');
end
Ybus = mpc.baseMVA*Ybus; % conversion from per unit to physical unit scaling
% All constraints are in physical units apart from current flow constraints
% which are in per units for better conditioning.

%% define named indices
define_constants;
PQbus = mpc.bus(mpc.bus(:,BUS_TYPE) == 1,BUS_I); % PQ bus numbers
nPQbus = length(PQbus); % number of PQ buses
PVbus = mpc.bus(mpc.bus(:,BUS_TYPE) ~= 1,BUS_I); % PV bus numbers
nPVbus = length(PVbus); % number of PV buses
LFbound = find(mpc.branch(:,RATE_A)>0); % numbers of branches with flow bounds
nLFbound = length(LFbound); % number of lines with flow bounds

%% build cost matrix 
% linear function of active power
nbus = size(mpc.bus,1); % number of buses
nVAR = nbus; % number of complex variables 
costs = zeros(nbus,1);
costs(mpc.gen(:,GEN_BUS)) = mpc.gencost(:,COST+1);
P = sparse(diag(costs)*Ybus);
C = (P'+P)/2;
c = sum(costs.*mpc.bus(:,PD)) + sum(mpc.gencost(:,COST+2));

%% build equality matrix and vector
% power balance equations
nEQ = nPQbus; % number of complex equality constraints
A = cell(nEQ,1); % initializing cell array
a = zeros(nEQ,1); % initializing vector
for k = 1:nPQbus
    num = PQbus(k); % bus number
    % The next two lines encode 
    % V(num)*I(num)' = I' e_num e_num' V = ...
    % V' ( Ybus' e_num e_num' ) V = - Pdem(num) - 1i*Qdem(num)
    % where e_num is the vector of size nVAR that contains only one nonzero 
    % element in position num equal to 1. Matrix Ybus' e_num e_num' is 
    % equal to Ybus' where all columns except column k are set to zero.
    A{k} = sparse(1:nVAR, num, Ybus(num,:)', nVAR, nVAR);
    a(k) = -mpc.bus(num,PD) - 1i*mpc.bus(num,QD); 
end

%% build inequality matrix and vector

nINEQ = 2*nbus+2*nLFbound+2*nPVbus;
B = cell(nINEQ,1);
b = zeros(nINEQ,1);

% voltage magnitude bounds
for k = 1:nbus
    % The next three lines encode
    % Vmin(k)^2 <= |V(k)|^2 <= Vmax(k)^2
    B{2*k-1} = sparse(k,k,1,nbus,nbus); 
    B{2*k}   = sparse(k,k,-1,nbus,nbus);
    b(2*k-1:2*k) = [ mpc.bus(k,VMAX).^2 ; -mpc.bus(k,VMIN).^2 ] ;
end

% current flow bounds
count = 2*nbus;
for k = 1:nLFbound
    num = LFbound(k); % branch number
    yf = Yf(num,:); % If = Yf * V so If(num) = yf * V where "num" is a branch
    yt = Yt(num,:); % It = Yt * V so It(num) = yt * V where "num" is a branch
    % The next four lines encode:
    % |If(num)|^2 = V' * ( yf'*yf ) * V <= Imax(num)^2
    % |It(num)|^2 = V' * ( yt'*yt ) * V <= Imax(num)^2
    % Per unit scaling is used for better conditioning.
    B{count+2*k-1} = sparse(yf'*yf); 
    B{count+2*k}   = sparse(yt'*yt);
    b(count+(2*k-1:2*k)) = [ (mpc.branch(num,RATE_A)/mpc.baseMVA).^2 ; ...
                             (mpc.branch(num,RATE_A)/mpc.baseMVA).^2 ];
end

% power generation bounds
count = count+2*nLFbound;
for k = 1:nPVbus
    num = PVbus(k); % bus number
    % The next six lines encode
    % Smin(num) - Sdem(num) <= V(num)*I(num)' <= Smax(num) - Sdem(num)
    % where Smin and Smax are complex lower and upper bounds on complex
    % power generation, and where Sdem is the complex power demand.
    B{count+2*k-1} = sparse(1:nVAR, num,  Ybus(num,:)', nVAR, nVAR);
    B{count+2*k}   = sparse(1:nVAR, num, -Ybus(num,:)', nVAR, nVAR);
    mult_gen = find(mpc.gen(:,GEN_BUS) == num);
    b(count+(2*k-1:2*k)) = ...
    [    sum(mpc.gen(mult_gen,PMAX))-mpc.bus(num,PD) + 1i*( sum(mpc.gen(mult_gen,QMAX))-mpc.bus(num,QD) ) ; ... % upper bound on complex power generation
      -( sum(mpc.gen(mult_gen,PMIN))-mpc.bus(num,PD) + 1i*( sum(mpc.gen(mult_gen,QMIN))-mpc.bus(num,QD) ) ) ];  % lower bound on complex power generation
end

% Compute sparsity pattern
S = unique(sort(mpc.branch(:,1:2),2),'rows');

%% construct Hermitian output (if MODEL == 1)
if model == 1
    
    % equality constraints
    nEQ = 2*nEQ;
    HA = cell(nEQ,1);
    ha = zeros(nEQ,1);
    for k = 1:nEQ/2
        HA{2*k-1} = (A{k}+A{k}')/2;
        HA{2*k}   = (A{k}-A{k}')/(2*1i);
        ha(2*k-1) = real(a(k));
        ha(2*k)   = imag(a(k));
    end
    A = HA;
    a = ha;
    
    % inequality constraints
    nINEQ = 2*nbus+2*nLFbound+2*(2*nPVbus);
    HB = cell(nINEQ,1);
    hb = zeros(nINEQ,1);
    for k = 1:(2*nbus+2*nLFbound)
        HB{k} = B{k};
        hb(k) = b(k);
    end
    for k = (2*nbus+2*nLFbound+1):(2*nbus+2*nLFbound+2*nPVbus)
        HB{-2*nbus-2*nLFbound+2*k-1} = (B{k}+B{k}')/2;
        HB{-2*nbus-2*nLFbound+2*k}   = (B{k}-B{k}')/(2*1i);
        hb(-2*nbus-2*nLFbound+2*k-1) = real(b(k));
        hb(-2*nbus-2*nLFbound+2*k)   = imag(b(k));
    end
    B = HB;
    b = hb;
    
end

%% construct real symmetric output (if MODEL == 2)
if model == 2
    
    % objective function
    C = [real(C) -imag(C); imag(C) real(C)];
    
    % equality constraints
    nEQ = 2*nEQ;
    RA = cell(nEQ,1);
    ra = zeros(nEQ,1);
    for k = 1:nEQ/2
        RA{2*k-1} = (A{k}+A{k}')/2;
        RA{2*k-1} = [real(RA{2*k-1}) -imag(RA{2*k-1}); ...
                     imag(RA{2*k-1})  real(RA{2*k-1})];        
        RA{2*k}   = (A{k}-A{k}')/(2*1i);
        RA{2*k}   = [real(RA{2*k}) -imag(RA{2*k}); ...
                     imag(RA{2*k})  real(RA{2*k})];        
        ra(2*k-1) = real(a(k));
        ra(2*k)   = imag(a(k));
    end
    A = RA;
    a = ra;
    
    % inequality constraints
    nINEQ = 2*nbus+2*nLFbound+2*(2*nPVbus);
    RB = cell(nINEQ,1);
    rb = zeros(nINEQ,1);
    for k = 1:(2*nbus+2*nLFbound)
        RB{k} = [real(B{k}) -imag(B{k}); imag(B{k}) real(B{k})];
        rb(k) = b(k);
    end
    count = -2*nbus-2*nLFbound;
    for k = (2*nbus+2*nLFbound+1):(2*nbus+2*nLFbound+2*nPVbus)
        RB{count+2*k-1} = (B{k}+B{k}')/2;
        RB{count+2*k-1} = [real(RB{count+2*k-1}) -imag(RB{count+2*k-1}); ...
                           imag(RB{count+2*k-1})  real(RB{count+2*k-1})];  
        RB{count+2*k}   = (B{k}-B{k}')/(2*1i);
        RB{count+2*k}   = [real(RB{count+2*k}) -imag(RB{count+2*k}); ...
                           imag(RB{count+2*k})  real(RB{count+2*k})];          
        rb(count+2*k-1) = real(b(k));
        rb(count+2*k)   = imag(b(k));
    end
    B = RB;
    b = rb;
    
    % sparsity pattern
    T = zeros(size(S));
    T(:,2) = nVAR;
    U = zeros(size(S));
    U(:,1) = nVAR;
    S = [S; S+T; S+U; S+T+U];
    
    % number of variables
    nVAR = 2*nVAR;
    
end

%% run matlab interior point solver
% to do so, uncomment the following section:
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% mpc.gencost(:,COST) = 0;
% results = runopf(mpc,mpoption('opf.ac.solver','MIPS','opf.flow_lim',...
%           'I','out.suppress_detail','1'));
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
end


